Heavy-quark pair production in polarized photon-photon collisions at next-to-leading order: Fully integrated total cross sections

We consider the production of heavy-quark pairs in the collisions of polarized and unpolarized on-shell photons and present, in analytic form, the fully integrated total cross sections for total photon spins $J_z=0, \pm 2$ at next-to-leading-order in QCD. Phenomenological applications include $b\bar b$ production, which represents an irreducible background to standard-model intermediate-mass Higgs-boson production, as well as $t\bar t$ production.

==> tt_Cross_Section.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.2'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     21341,        429]*)
(*NotebookOutlinePosition[     21991,        452]*)
(*  CellTagsIndexPosition[     21947,        448]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[BoxData[
    \( (*\(\(**\)\(**\)\(**\)\(**\)\(**\)\(**\)\(**\)\(**\)\(**\)\(**\)\(**\)\
\(**\)\(**\)\(**\)\(**\)\(**\)\(**\)\(**\)\(**\)\(**\)\(**\)\(**\)\(**\)\(**\)\
\)*\[IndentingNewLine]23\ Jan\ 2009\[IndentingNewLine]total\ cross - 
          section\ gamma + gamma \[Rule] 
        t + t\[IndentingNewLine]\[IndentingNewLine] **  **  **  **  **  **  **  \
**  **  **  **  **  **  **  **  **  **  **  **  **  **  ** *****) \)], "Input"],

Cell[BoxData[
    \(\(\( (*\[IndentingNewLine]\ \ \ \ \ Here\ we\ give\ formulae\ for\ the\ \
LO\ and\ NLO\ for\ the\[IndentingNewLine]\ \ \ \ \ \ \ \ \ \ total\ cross - 
          section\[IndentingNewLine]\[IndentingNewLine]\ \ \ \ \ \ gamma\  + \
\ gamma\  \[Rule] \ 
        t\  + \ \(\(\\\)\(bar\)\) {t}\[IndentingNewLine]\ \
\[IndentingNewLine]Functions\ f0\ and\ f1\ are\ calculated\ numerically\ as\ \
\[IndentingNewLine]defined\ in\ Eq . \ \((4.3)\)\ of\ the\ paper\
\[IndentingNewLine]\[IndentingNewLine]B . A . Kniehl, \ A . V . Kotikov, \ 
      Z . Merebashvili, \ 
      O . Veretin\[IndentingNewLine]"\<Heavy quark pair production in \
polarized photon-photon
    collisions at next-to-leading order: fully integrated
    total cross sections\>" . \[IndentingNewLine]\[IndentingNewLine]\
\[IndentingNewLine]\ \ \ j = 0, 1, 2\ correspond\ to\ \(f++\), \ funp, \ 
      f + -, \ respectively . \[IndentingNewLine]\[IndentingNewLine]\
\[IndentingNewLine]\ \ \ This\ program\ uses\ publicly\ available\ package\ "\
\<HPL.m\>", \ \[IndentingNewLine]\ \ which\ is\ described\ \(in : \
\[IndentingNewLine]\[IndentingNewLine]D . \(\(~\)\(Maitre\)\)\), %  ``HPL, 
      a\ Mathematica\ implementation\ of\ the\ harmonic\ polylogarithms, \(\(\
''\)\(\[IndentingNewLine]\)\(\(\(Comput\)\(.\)\)\\\ \(\(Phys\)\(.\)\)\\\ \
\(\(Commun\)\(.\)\)\\\ \ {\(\(\\\)\(bf\)\)\ 174}\)\(\ \)\((2006)\)\(\ \
\)\(\(222\ [
            arXiv : hep - 
                ph/0507152]\)\(.\)\)\)\n\[IndentingNewLine]*) \)\(\
\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(f0 = 
        2  b \((1 + b^2)\) - 
          6  j\ b - \((1 + 2  j - b^4)\) 
            Log[\((1 - b)\)/\((1 + b)\)];\)\)\)], "Input"],

Cell[BoxData[
    \(\(\( (*\ \[IndentingNewLine]\ \ NLO\ Results\[IndentingNewLine]*) \)\(\ \
\)\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(<< HPL.m;\)\)], "Input"],

Cell[BoxData[
    \("*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\n\nAuthor: Daniel Maitre, University \
of Zurich"\)], "Print"],

Cell[BoxData[
    RowBox[{\(ToFileName::"strse"\), \(\(:\)\(\ \)\), "\<\"String or list of \
strings expected at position \\!\\(1\\) in \
\\!\\(ToFileName[\\(\\(\\(\\({$HPLPath}\\)\\), \
\\\"MinimalSet2.m\\\"\\)\\)]\\). \\!\\(\\*ButtonBox[\\\"More\[Ellipsis]\\\", \
ButtonStyle->\\\"RefGuideLinkText\\\", ButtonFrame->None, \
ButtonData:>\\\"General::strse\\\"]\\)\"\>"}]], "Message"],

Cell[BoxData[
    RowBox[{\(FileType::"fstr"\), \(\(:\)\(\ \)\), "\<\"File specification \
\\!\\(ToFileName[\\(\\(\\(\\({$HPLPath}\\)\\), \
\\\"MinimalSet2.m\\\"\\)\\)]\\) is not a string of one or more characters. \
\\!\\(\\*ButtonBox[\\\"More\[Ellipsis]\\\", ButtonStyle->\\\"RefGuideLinkText\
\\\", ButtonFrame->None, ButtonData:>\\\"General::fstr\\\"]\\)\"\>"}]], \
"Message"],

Cell[BoxData[
    RowBox[{\(ToFileName::"strse"\), \(\(:\)\(\ \)\), "\<\"String or list of \
strings expected at position \\!\\(1\\) in \
\\!\\(ToFileName[\\(\\(\\(\\({$HPLPath}\\)\\), \
\\\"MinimalSet3.m\\\"\\)\\)]\\). \\!\\(\\*ButtonBox[\\\"More\[Ellipsis]\\\", \
ButtonStyle->\\\"RefGuideLinkText\\\", ButtonFrame->None, \
ButtonData:>\\\"General::strse\\\"]\\)\"\>"}]], "Message"],

Cell[BoxData[
    RowBox[{\(FileType::"fstr"\), \(\(:\)\(\ \)\), "\<\"File specification \
\\!\\(ToFileName[\\(\\(\\(\\({$HPLPath}\\)\\), \
\\\"MinimalSet3.m\\\"\\)\\)]\\) is not a string of one or more characters. \
\\!\\(\\*ButtonBox[\\\"More\[Ellipsis]\\\", ButtonStyle->\\\"RefGuideLinkText\
\\\", ButtonFrame->None, ButtonData:>\\\"General::fstr\\\"]\\)\"\>"}]], \
"Message"],

Cell[BoxData[
    RowBox[{\(ToFileName::"strse"\), \(\(:\)\(\ \)\), "\<\"String or list of \
strings expected at position \\!\\(1\\) in \
\\!\\(ToFileName[\\(\\(\\(\\({$HPLPath}\\)\\), \
\\\"MinimalSet4.m\\\"\\)\\)]\\). \\!\\(\\*ButtonBox[\\\"More\[Ellipsis]\\\", \
ButtonStyle->\\\"RefGuideLinkText\\\", ButtonFrame->None, \
ButtonData:>\\\"General::strse\\\"]\\)\"\>"}]], "Message"],

Cell[BoxData[
    RowBox[{\(General::"stop"\), \(\(:\)\(\ \)\), "\<\"Further output of \
\\!\\(ToFileName :: \\\"strse\\\"\\) will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"More\[Ellipsis]\\\", \
ButtonStyle->\\\"RefGuideLinkText\\\", ButtonFrame->None, \
ButtonData:>\\\"General::stop\\\"]\\)\"\>"}]], "Message"],

Cell[BoxData[
    RowBox[{\(FileType::"fstr"\), \(\(:\)\(\ \)\), "\<\"File specification \
\\!\\(ToFileName[\\(\\(\\(\\({$HPLPath}\\)\\), \
\\\"MinimalSet4.m\\\"\\)\\)]\\) is not a string of one or more characters. \
\\!\\(\\*ButtonBox[\\\"More\[Ellipsis]\\\", ButtonStyle->\\\"RefGuideLinkText\
\\\", ButtonFrame->None, ButtonData:>\\\"General::fstr\\\"]\\)\"\>"}]], \
"Message"],

Cell[BoxData[
    RowBox[{\(General::"stop"\), \(\(:\)\(\ \)\), "\<\"Further output of \
\\!\\(FileType :: \\\"fstr\\\"\\) will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"More\[Ellipsis]\\\", ButtonStyle->\\\"RefGuideLinkText\
\\\", ButtonFrame->None, ButtonData:>\\\"General::stop\\\"]\\)\"\>"}]], \
"Message"],

Cell[BoxData[
    RowBox[{\(StringTake::"take"\), \(\(:\)\(\ \)\), "\<\"Cannot take \
positions \\!\\(1\\) through \\!\\(-3\\) in \\\"\\!\\(\\\"\\\"\\)\\\". \\!\\(\
\\*ButtonBox[\\\"More\[Ellipsis]\\\", ButtonStyle->\\\"RefGuideLinkText\\\", \
ButtonFrame->None, ButtonData:>\\\"StringTake::take\\\"]\\)\"\>"}]], "Message"],

Cell[BoxData[
    RowBox[{\(StringJoin::"string"\), \(\(:\)\(\ \)\), "\<\"String expected \
at position \\!\\(2\\) in \\!\\(\\\"Rules for minimal set loaded for weights: \
\\\" <> \\(\\(StringTake[\\(\\(\\\"\\\", \\(\\({1, \
\\(\\(-3\\)\\)}\\)\\)\\)\\)]\\)\\) <> \\\".\\\"\\). \
\\!\\(\\*ButtonBox[\\\"More\[Ellipsis]\\\", ButtonStyle->\\\"RefGuideLinkText\
\\\", ButtonFrame->None, ButtonData:>\\\"General::string\\\"]\\)\"\>"}]], \
"Message"],

Cell[BoxData[
    \("Rules for minimal set loaded for weights: " <> 
      StringTake[\*"\<\"\"\>", {1, \(-3\)}] <> "."\)], "Print"],

Cell[BoxData[
    RowBox[{\(StringTake::"take"\), \(\(:\)\(\ \)\), "\<\"Cannot take \
positions \\!\\(1\\) through \\!\\(-3\\) in \\\"\\!\\(\\\"\\\"\\)\\\". \\!\\(\
\\*ButtonBox[\\\"More\[Ellipsis]\\\", ButtonStyle->\\\"RefGuideLinkText\\\", \
ButtonFrame->None, ButtonData:>\\\"StringTake::take\\\"]\\)\"\>"}]], "Message"],

Cell[BoxData[
    RowBox[{\(StringJoin::"string"\), \(\(:\)\(\ \)\), "\<\"String expected \
at position \\!\\(2\\) in \\!\\(\\\"Rules for minimal set for + - weights \
loaded for weights: \\\" <> \\(\\(StringTake[\\(\\(\\\"\\\", \\(\\({1, \
\\(\\(-3\\)\\)}\\)\\)\\)\\)]\\)\\) <> \\\".\\\"\\). \
\\!\\(\\*ButtonBox[\\\"More\[Ellipsis]\\\", ButtonStyle->\\\"RefGuideLinkText\
\\\", ButtonFrame->None, ButtonData:>\\\"General::string\\\"]\\)\"\>"}]], \
"Message"],

Cell[BoxData[
    \("Rules for minimal set for + - weights loaded for weights: " <> 
      StringTake[\*"\<\"\"\>", {1, \(-3\)}] <> "."\)], "Print"],

Cell[BoxData[
    \("Table of MZVs loaded up to weight Null"\)], "Print"],

Cell[BoxData[
    \("Table of values at I loaded up to weight Null"\)], "Print"],

Cell[BoxData[
    RowBox[{\(Get::"string"\), \(\(:\)\(\ \)\), "\<\"String expected at \
position \\!\\(1\\) in \\!\\(<< \
\\(\\(ToFileName[\\(\\(\\(\\({$HPLPath}\\)\\), \
\\\"nmzv.m\\\"\\)\\)]\\)\\)\\). \\!\\(\\*ButtonBox[\\\"More\[Ellipsis]\\\", \
ButtonStyle->\\\"RefGuideLinkText\\\", ButtonFrame->None, \
ButtonData:>\\\"General::string\\\"]\\)\"\>"}]], "Message"],

Cell[BoxData[
    \("$HPLFunctions gives a list of the functions of the package.\n\
$HPLOptions gives a list of the options of the package."\)], "Print"],

Cell[BoxData[
    \("More info in hep-ph/0507152, hep-ph/0703052 and at \n \
http://krone.physik.unizh.ch/~maitreda/HPL/"\)], "Print"]
}, Open  ]],

Cell[BoxData[{
    \(\(f[1, b_Real] := 1;\)\), "\[IndentingNewLine]", 
    \(\(f[2, b_Real] := \(-Log[1 - b]\);\)\), "\[IndentingNewLine]", 
    \(\(f[3, b_Real] := \(+Log[1 + b]\);\)\), "\[IndentingNewLine]", 
    \(\(f[4, b_Real] := 1\/2\ Log[1 - b]\^2;\)\), "\[IndentingNewLine]", 
    \(\(f[5, b_Real] := HPL[{\(-1\), 1}, b];\)\), "\[IndentingNewLine]", 
    \(\(f[6, b_Real] := HPL[{1, \(-1\)}, b];\)\), "\[IndentingNewLine]", 
    \(\(f[7, b_Real] := 1\/2\ Log[1 + b]\^2;\)\), "\[IndentingNewLine]", 
    \(\(f[8, b_Real] := 
        PolyLog[2, b] - PolyLog[2, \(-b\)];\)\), "\[IndentingNewLine]", 
    \(\(f[9, b_Real] := HPL[{1, 1, 1}, b];\)\), "\[IndentingNewLine]", 
    \(\(f[10, b_Real] := HPL[{\(-1\), 1, 1}, b];\)\), "\[IndentingNewLine]", 
    \(\(f[11, b_Real] := HPL[{1, \(-1\), 1}, b];\)\), "\[IndentingNewLine]", 
    \(\(f[12, b_Real] := 
        HPL[{\(-1\), \(-1\), 1}, b];\)\), "\[IndentingNewLine]", 
    \(\(f[13, b_Real] := HPL[{1, 1, \(-1\)}, b];\)\), "\[IndentingNewLine]", 
    \(\(f[14, b_Real] := 
        HPL[{\(-1\), 1, \(-1\)}, b];\)\), "\[IndentingNewLine]", 
    \(\(f[15, b_Real] := 
        HPL[{1, \(-1\), \(-1\)}, b];\)\), "\[IndentingNewLine]", 
    \(\(f[16, b_Real] := 
        HPL[{\(-1\), \(-1\), \(-1\)}, b];\)\), "\[IndentingNewLine]", 
    \(\(f[17, b_Real] := 
        NIntegrate[
          2/\((1 - b1^2)\) \((PolyLog[2, b1] - PolyLog[2, \(-b1\)])\), {b1, 
            0, b}];\)\), "\[IndentingNewLine]", 
    \(\(f[18, b_Real] := 
        NIntegrate[
          Log[\((1 - b1)\)/\((1 + b1)\)]^2/b1, {b1, 0, 
            b}];\)\), "\[IndentingNewLine]", 
    \(\(f[19, b_Real] := 
        NIntegrate[\((1/2  Log[1 + b1]^2 - 1/2  Log[1 - b1]^2 + 
                PolyLog[2, 1/2 + b1/2] - PolyLog[2, 1/2 - b1/2] + 
                Log[2] Log[\((1 - b1)\)/\((1 + b1)\)])\) 2 
             b1/\((5 - b1^2)\), {b1, 0, b}];\)\), "\[IndentingNewLine]", 
    \(\(f[20, b_Real] := 
        NIntegrate[\((Log[1/2 + b1/2]^2 - Log[1/2 - b1/2]^2)\) 2 
             b1/\((3 + b1^2)\), {b1, 0, b}];\)\), "\[IndentingNewLine]", 
    \(\(f[21, b_Real] := 
        b*NIntegrate[
              Log[1 - z^2]/\((2 - b^2 - z^2)\) 
                Log[\((1 - z^2)\)/\((1 - b^2)\)], {z, 0, 
                b}] - \[IndentingNewLine]b*
            NIntegrate[
              Log[1 + z]/\((2 - b^2 - \((2 + z)\)^2)\) \((2  Log[1 + z] - 
                    Log[1 + b^2 + 2  z])\), {z, \(-b\), b}];\)\)}], "Input"],

Cell[BoxData[
    \(\(f1 = \((\(-4\) - 16\ b\^2 - 12\ b\^4 + 32\ j + 24\ b\^2\ j)\)\ f[
              8] + \((21 - 1\/b - b + 18\ b\^2 + b\^3 - 7\ b\^4 + b\^5 - 
                j\/4 - \(2\ j\)\/b - \(13\ b\ j\)\/2 - \(17\ b\^2\ j\)\/2 + \
\(3\ b\^3\ j\)\/2 + \(7\ b\^4\ j\)\/4)\)\ f[
              9] + \((\(-18\) - 1\/b - b - 24\ b\^2 + b\^3 + 10\ b\^4 + 
                b\^5 - \(5\ j\)\/4 - \(2\ j\)\/b - \(13\ b\ j\)\/2 + \(23\ \
b\^2\ j\)\/2 + \(3\ b\^3\ j\)\/2 - \(13\ b\^4\ j\)\/4)\)\ f[
              10] + \((\(-\(33\/2\)\) + 5\/b + 5\ b - 27\ b\^2 - 
                5\ b\^3 + \(23\ b\^4\)\/2 - 5\ b\^5 + 
                6\ j + \(10\ j\)\/b + \(17\ b\ j\)\/2 + 
                18\ b\^2\ j + \(b\^3\ j\)\/2 - 7\ b\^4\ j)\)\ f[
              11] + \((39\/2 + 5\/b + 5\ b + 21\ b\^2 - 
                5\ b\^3 - \(17\ b\^4\)\/2 - 
                5\ b\^5 - \(15\ j\)\/2 + \(10\ j\)\/b + \(17\ b\ j\)\/2 - 
                15\ b\^2\ j + \(b\^3\ j\)\/2 + \(11\ b\^4\ j\)\/2)\)\ f[
              12] + \((39\/2 - 5\/b - 5\ b + 21\ b\^2 + 
                5\ b\^3 - \(17\ b\^4\)\/2 + 
                5\ b\^5 - \(15\ j\)\/2 - \(10\ j\)\/b - \(17\ b\ j\)\/2 - 
                15\ b\^2\ j - \(b\^3\ j\)\/2 + \(11\ b\^4\ j\)\/2)\)\ f[
              13] + \((\(-\(33\/2\)\) - 5\/b - 5\ b - 27\ b\^2 + 
                5\ b\^3 + \(23\ b\^4\)\/2 + 5\ b\^5 + 
                6\ j - \(10\ j\)\/b - \(17\ b\ j\)\/2 + 
                18\ b\^2\ j - \(b\^3\ j\)\/2 - 7\ b\^4\ j)\)\ f[
              14] + \((\(-18\) + 1\/b + b - 24\ b\^2 - b\^3 + 10\ b\^4 - 
                b\^5 - \(5\ j\)\/4 + \(2\ j\)\/b + \(13\ b\ j\)\/2 + \(23\ \
b\^2\ j\)\/2 - \(3\ b\^3\ j\)\/2 - \(13\ b\^4\ j\)\/4)\)\ f[
              15] + \((21 + 1\/b + b + 18\ b\^2 - b\^3 - 7\ b\^4 - b\^5 - 
                j\/4 + \(2\ j\)\/b + \(13\ b\ j\)\/2 - \(17\ b\^2\ j\)\/2 - \
\(3\ b\^3\ j\)\/2 + \(7\ b\^4\ j\)\/4)\)\ f[
              16] + \((\(-\(6\/b\)\) - 6\ b + 6\ b\^3 + 
                6\ b\^5 - \(12\ j\)\/b - 12\ b\ j)\)\ f[
              17] + \((\(-\(2\/b\)\) - 2\ b + 2\ b\^3 + 
                2\ b\^5 - \(4\ j\)\/b - 4\ b\ j)\)\ f[
              18] + \((20 + 30\ b\^2 - 
                10\ b\^4 - \(35\ j\)\/4 - \(35\ b\^2\ j\)\/2 + \(25\ b\^4\ \
j\)\/4)\)\ f[
              19] + \((\(-\(3\/4\)\) + \(3\ b\^2\)\/2 - \(3\ b\^4\)\/4 - \(45\
\ j\)\/8 - \(9\ b\^2\ j\)\/4 + \(15\ b\^4\ j\)\/8)\)\ f[
              20] + \((\(-\(11\/b\)\) - 15\ b + 11\ b\^3 - 
                b\^5 + \(10\ j\)\/b - 2\ b\^3\ j)\)\ f[21] + 
          f[6]\ \((\(-32\) - 9\ b + 8\ b\^2 + 3\ b\^3 - 14\ b\^4 - 
                320\/\((\(-5\) + b\^2)\)\^2 - 
                240\/\(\(-5\) + b\^2\) + \(45\ j\)\/2 + \(9\ b\ j\)\/2 + \(59\
\ b\^2\ j\)\/2 - \(3\ b\^3\ j\)\/2 + \(160\ j\)\/\((\(-5\) + b\^2)\)\^2 + \
\(160\ j\)\/\(\(-5\) + b\^2\) + \(3\ Log[2]\)\/2 + \(4\ Log[2]\)\/b + 
                4\ b\ Log[2] - 3\ b\^2\ Log[2] - 4\ b\^3\ Log[2] + 
                3\/2\ b\^4\ Log[2] - 4\ b\^5\ Log[2] + 
                29\/4\ j\ Log[2] + \(8\ j\ Log[2]\)\/b + 2\ b\ j\ Log[2] + 
                13\/2\ b\^2\ j\ Log[2] + 2\ b\^3\ j\ Log[2] - 
                15\/4\ b\^4\ j\ Log[2] + \(4\ Log[b]\)\/b + 4\ b\ Log[b] - 
                4\ b\^3\ Log[b] - 4\ b\^5\ Log[b] + \(8\ j\ Log[b]\)\/b + 
                8\ b\ j\ Log[b])\) + 
          f[4]\ \((\(-18\) - 9\ b + 10\ b\^2 + 3\ b\^3 - 6\ b\^4 - 
                320\/\((\(-5\) + b\^2)\)\^2 - 240\/\(\(-5\) + b\^2\) - 
                48\/\(3 + b\^2\) - \(39\ j\)\/2 + \(9\ b\ j\)\/2 + \(39\ b\^2\
\ j\)\/2 - \(3\ b\^3\ j\)\/2 + \(160\ j\)\/\((\(-5\) + b\^2)\)\^2 + \(160\ \
j\)\/\(\(-5\) + b\^2\) - \(96\ j\)\/\((3 + b\^2)\)\^2 + \(96\ j\)\/\(3 + b\^2\
\) + \(3\ Log[2]\)\/2 + \(4\ Log[2]\)\/b + 4\ b\ Log[2] - 3\ b\^2\ Log[2] - 
                4\ b\^3\ Log[2] + 3\/2\ b\^4\ Log[2] - 4\ b\^5\ Log[2] + 
                29\/4\ j\ Log[2] + \(8\ j\ Log[2]\)\/b + 2\ b\ j\ Log[2] + 
                13\/2\ b\^2\ j\ Log[2] + 2\ b\^3\ j\ Log[2] - 
                15\/4\ b\^4\ j\ Log[2] + \(4\ Log[b]\)\/b + 4\ b\ Log[b] - 
                4\ b\^3\ Log[b] - 4\ b\^5\ Log[b] + \(8\ j\ Log[b]\)\/b + 
                8\ b\ j\ Log[b])\) + 
          f[5]\ \((32 - 9\ b - 8\ b\^2 + 3\ b\^3 + 14\ b\^4 + 
                320\/\((\(-5\) + b\^2)\)\^2 + 
                240\/\(\(-5\) + b\^2\) - \(45\ j\)\/2 + \(9\ b\ j\)\/2 - \(59\
\ b\^2\ j\)\/2 - \(3\ b\^3\ j\)\/2 - \(160\ j\)\/\((\(-5\) + b\^2)\)\^2 - \
\(160\ j\)\/\(\(-5\) + b\^2\) - \(3\ Log[2]\)\/2 + \(4\ Log[2]\)\/b + 
                4\ b\ Log[2] + 3\ b\^2\ Log[2] - 4\ b\^3\ Log[2] - 
                3\/2\ b\^4\ Log[2] - 4\ b\^5\ Log[2] - 
                29\/4\ j\ Log[2] + \(8\ j\ Log[2]\)\/b + 2\ b\ j\ Log[2] - 
                13\/2\ b\^2\ j\ Log[2] + 2\ b\^3\ j\ Log[2] + 
                15\/4\ b\^4\ j\ Log[2] + \(4\ Log[b]\)\/b + 4\ b\ Log[b] - 
                4\ b\^3\ Log[b] - 4\ b\^5\ Log[b] + \(8\ j\ Log[b]\)\/b + 
                8\ b\ j\ Log[b])\) + 
          f[7]\ \((18 - 9\ b - 10\ b\^2 + 3\ b\^3 + 6\ b\^4 + 
                320\/\((\(-5\) + b\^2)\)\^2 + 240\/\(\(-5\) + b\^2\) + 
                48\/\(3 + b\^2\) + \(39\ j\)\/2 + \(9\ b\ j\)\/2 - \(39\ b\^2\
\ j\)\/2 - \(3\ b\^3\ j\)\/2 - \(160\ j\)\/\((\(-5\) + b\^2)\)\^2 - \(160\ \
j\)\/\(\(-5\) + b\^2\) + \(96\ j\)\/\((3 + b\^2)\)\^2 - \(96\ j\)\/\(3 + b\^2\
\) - \(3\ Log[2]\)\/2 + \(4\ Log[2]\)\/b + 4\ b\ Log[2] + 3\ b\^2\ Log[2] - 
                4\ b\^3\ Log[2] - 3\/2\ b\^4\ Log[2] - 4\ b\^5\ Log[2] - 
                29\/4\ j\ Log[2] + \(8\ j\ Log[2]\)\/b + 2\ b\ j\ Log[2] - 
                13\/2\ b\^2\ j\ Log[2] + 2\ b\^3\ j\ Log[2] + 
                15\/4\ b\^4\ j\ Log[2] + \(4\ Log[b]\)\/b + 4\ b\ Log[b] - 
                4\ b\^3\ Log[b] - 4\ b\^5\ Log[b] + \(8\ j\ Log[b]\)\/b + 
                8\ b\ j\ Log[b])\) + 
          f[1]\ \((\(-19\)\ b + 41\ b\^3 - 
                32\ b\ j + \[Pi]\^2 + \(3\ b\ \[Pi]\^2\)\/2 + 
                2\ b\^2\ \[Pi]\^2 - \(b\^3\ \[Pi]\^2\)\/2 + b\^4\ \[Pi]\^2 - 
                3\ j\ \[Pi]\^2 - 3\/4\ b\ j\ \[Pi]\^2 - 
                3\ b\^2\ j\ \[Pi]\^2 + 1\/4\ b\^3\ j\ \[Pi]\^2 - 
                4\ b\ Log[2] - 8\ b\^3\ Log[2] + 
                28\ b\ j\ Log[2] - \(8\ b\ j\ Log[2]\)\/\(3 + b\^2\) - 
                8\ b\ Log[b] - 8\ b\^3\ Log[b] + 24\ b\ j\ Log[b])\) + 
          f[2]\ \((\(-\(9\/2\)\) - 2\ b - 13\ b\^2 - 
                4\ b\^3 - \(25\ b\^4\)\/2 - 80\/\(\(-5\) + b\^2\) + 9\ j + 
                14\ b\ j + 
                7\ b\^2\ j + \(40\ j\)\/\(\(-5\) + b\^2\) + \(12\ j\)\/\(3 + \
b\^2\) - \(4\ b\ j\)\/\(3 + b\^2\) - \[Pi]\^2\/4 + \[Pi]\^2\/\(2\ b\) + \(b\ \
\[Pi]\^2\)\/2 + \(b\^2\ \[Pi]\^2\)\/2 - \(b\^3\ \[Pi]\^2\)\/2 - \(b\^4\ \[Pi]\
\^2\)\/4 - \(b\^5\ \[Pi]\^2\)\/2 + \(j\ \[Pi]\^2\)\/8 + \(j\ \[Pi]\^2\)\/b + 
                b\ j\ \[Pi]\^2 - 1\/4\ b\^2\ j\ \[Pi]\^2 + 
                1\/8\ b\^4\ j\ \[Pi]\^2 + 14\ Log[2] + 2\ b\^2\ Log[2] + 
                8\ b\^4\ Log[2] - \(48\ Log[2]\)\/\(3 + b\^2\) - 
                42\ j\ Log[2] - 
                10\ b\^2\ j\ Log[
                    2] - \(96\ j\ Log[2]\)\/\((3 + b\^2)\)\^2 + \(96\ j\ \
Log[2]\)\/\(3 + b\^2\) + 8\ b\^2\ Log[b] + 8\ b\^4\ Log[b] - 20\ j\ Log[b] - 
                12\ b\^2\ j\ Log[b])\) + 
          f[3]\ \((\(-\(9\/2\)\) + 2\ b - 13\ b\^2 + 
                4\ b\^3 - \(25\ b\^4\)\/2 - 80\/\(\(-5\) + b\^2\) + 9\ j - 
                14\ b\ j + 
                7\ b\^2\ j + \(40\ j\)\/\(\(-5\) + b\^2\) + \(12\ j\)\/\(3 + \
b\^2\) + \(4\ b\ j\)\/\(3 + b\^2\) - \[Pi]\^2\/4 + \[Pi]\^2\/\(2\ b\) + \(b\ \
\[Pi]\^2\)\/2 + \(b\^2\ \[Pi]\^2\)\/2 - \(b\^3\ \[Pi]\^2\)\/2 - \(b\^4\ \[Pi]\
\^2\)\/4 - \(b\^5\ \[Pi]\^2\)\/2 + \(j\ \[Pi]\^2\)\/8 + \(j\ \[Pi]\^2\)\/b + 
                b\ j\ \[Pi]\^2 - 1\/4\ b\^2\ j\ \[Pi]\^2 + 
                1\/8\ b\^4\ j\ \[Pi]\^2 + 14\ Log[2] + 2\ b\^2\ Log[2] + 
                8\ b\^4\ Log[2] - \(48\ Log[2]\)\/\(3 + b\^2\) - 
                42\ j\ Log[2] - 
                10\ b\^2\ j\ Log[
                    2] - \(96\ j\ Log[2]\)\/\((3 + b\^2)\)\^2 + \(96\ j\ \
Log[2]\)\/\(3 + b\^2\) + 8\ b\^2\ Log[b] + 8\ b\^4\ Log[b] - 20\ j\ Log[b] - 
                12\ b\^2\ j\ Log[b])\);\)\)], "Input"],

Cell[BoxData[
    \( (*\(**\)\(\(*\)\(\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(Below\)\
\(\ \)\(the\)\(\ \)\(numerical\)\(\ \)\(values\)\(\ \)\(for\)\(\ \
\)\(functions\)\(\ \)\(f0\)\(\ \)\(and\)\(\ \)\(f1\)\(\ \)\(are\)\(\ \
\)\(produced\)\(\ \)\(\[IndentingNewLine]\)\(for\)\(\ \)\(given\)\(\ \
\)\(values\)\(\ \)\(of\)\(\ \)\(parameters\)\(\ \)\("\<j\>"\)\(\ \)\(and\)\(\ \
\)\(\("\<b\>"\)\(.\)\)\)\[IndentingNewLine]\[IndentingNewLine]****) \)], \
"Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(f0 /. f[n_] \[Rule] f[n, b]\) /. {j \[Rule] 1, 
        b \[Rule] 0.3}\)], "Input"],

Cell[BoxData[
    \(0.706103407630581`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(f1 /. f[n_] \[Rule] f[n, b]\) /. {j \[Rule] 1, 
        b \[Rule] 0.3}\)], "Input"],

Cell[BoxData[
    \(10.012038655458376`\)], "Output"]
}, Open  ]]
},
FrontEndVersion->"5.2 for X",
ScreenRectangle->{{0, 1280}, {0, 1024}},
WindowSize->{1280, 956},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1754, 51, 446, 6, 131, "Input"],
Cell[2203, 59, 1686, 28, 637, "Input"],
Cell[3892, 89, 111, 2, 85, "Input"],

Cell[CellGroupData[{
Cell[4028, 95, 46, 1, 39, "Input"],
Cell[4077, 98, 115, 2, 79, "Print"],
Cell[4195, 102, 384, 6, 31, "Message"],
Cell[4582, 110, 380, 6, 31, "Message"],
Cell[4965, 118, 384, 6, 31, "Message"],
Cell[5352, 126, 380, 6, 31, "Message"],
Cell[5735, 134, 384, 6, 31, "Message"],
Cell[6122, 142, 335, 5, 31, "Message"],
Cell[6460, 149, 380, 6, 31, "Message"],
Cell[6843, 157, 332, 5, 31, "Message"],
Cell[7178, 164, 323, 4, 31, "Message"],
Cell[7504, 170, 444, 7, 51, "Message"],
Cell[7951, 179, 132, 2, 33, "Print"],
Cell[8086, 183, 323, 4, 31, "Message"],
Cell[8412, 189, 460, 7, 51, "Message"],
Cell[8875, 198, 148, 2, 33, "Print"],
Cell[9026, 202, 73, 1, 33, "Print"],
Cell[9102, 205, 80, 1, 33, "Print"],
Cell[9185, 208, 368, 6, 31, "Message"],
Cell[9556, 216, 153, 2, 56, "Print"],
Cell[9712, 220, 134, 2, 56, "Print"]
}, Open  ]],
Cell[9861, 225, 2435, 45, 659, "Input"],
Cell[12299, 272, 8175, 126, 2609, "Input"],
Cell[20477, 400, 465, 7, 154, "Input"],

Cell[CellGroupData[{
Cell[20967, 411, 105, 2, 39, "Input"],
Cell[21075, 415, 52, 1, 39, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[21164, 421, 105, 2, 39, "Input"],
Cell[21272, 425, 53, 1, 39, "Output"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


